Multi-Objective Hyperparameter Optimization in Machine Learning -- An Overview

Hyperparameter optimization constitutes a large part of typical modern machine learning workflows. This arises from the fact that machine learning methods and corresponding preprocessing steps often only yield optimal performance when hyperparameters are properly tuned. But in many applications, we are not only interested in optimizing ML pipelines solely for predictive accuracy; additional metrics or constraints must be considered when determining an optimal configuration, resulting in a multi-objective optimization problem. This is often neglected in practice, due to a lack of knowledge and readily available software implementations for multi-objective hyperparameter optimization. In this work, we introduce the reader to the basics of multi-objective hyperparameter optimization and motivate its usefulness in applied ML. Furthermore, we provide an extensive survey of existing optimization strategies, both from the domain of evolutionary algorithms and Bayesian optimization. We illustrate the utility of MOO in several specific ML applications, considering objectives such as operating conditions, prediction time, sparseness, fairness, interpretability and robustness.

==> figures/QI.R <==
library(ggplot2)
library(gridExtra)

get_valid <- function(lambdas, pareto_fun){
  return(lambdas[lambdas[,2] - pareto_fun(lambdas[,1]) > 0,])
}

pareto_front <- function(lambdas){
  pf <- c()
  for(i in seq(nrow(lambdas))){
    res <- lambdas[i,] > t(lambdas[-i,])
    if(!any(res[1,] & res[2,])){
      pf <- c(pf, lambdas[i,])
    }
  }
  return(matrix(pf, ncol=2, byrow = TRUE))
}


add_ends <- function(pf_A){
  return(rbind(rbind(c(min(pf_A[,1]), 1), pf_A),c(1,min(pf_A[,2]))))
}


pareto <- function(x) 1-x^0.5
x <- seq(0, 1, length.out = 1000)

get_true_par_fr <- function(n, pareto_fun){
  x_pf <- runif(n)
  par_fr <- cbind(x_pf, pareto_fun(x_pf))
  colnames(par_fr) <- c()
  return(par_fr)
}

nd <- c(1,1)
set.seed(3)
par_fr <- get_true_par_fr(4, pareto)

par_fr_o <- par_fr[order(par_fr[, 1]),]
par_area <- par_fr_o[1, ]
for(i in 2:(dim(par_fr)[1]*2)-1){
  if(i %% 2 == 1)
    par_area = rbind(par_area, par_fr_o[(i+1)/2, ])
  else
    par_area = rbind(par_area, c(par_fr_o[(i+2)/2, 1], par_fr_o[(i)/2, 2]))
}

p_hv <- ggplot() +
  geom_line(data=data.frame(x=x,y=pareto(x)), aes(x=x,y=y), linetype="dashed") +
  geom_polygon(data=as.data.frame(rbind(nd, add_ends(par_area))), aes(x=V1, y=V2), fill="blue", alpha=0.3) + 
  geom_step(data=as.data.frame(add_ends(par_fr)), aes(x=V1, y=V2), colour="blue")  +  
  geom_point(data=as.data.frame(par_fr), aes(x=V1, y=V2), size=2, colour="blue") +
  geom_point(data=as.data.frame(t(nd)), aes(x=V1, y=V2), size=2, colour="red") +
  xlab(expression(c[1](bold(lambda))))+
  ylab(expression(c[2](bold(lambda)))) + theme_classic() + 
  theme(panel.grid.major = element_line(colour = "lightgrey"), 
        axis.text = element_text( color="black", size=12),
        axis.title = element_text( color="black", size=13))

p_hv


get_rand_par_fr <- function(n, pareto_fun){
  lambdas <- matrix(runif(n*2), ncol=2)
  lambdas_valid <- get_valid(lambdas, pareto_fun)
  return(pareto_front(lambdas_valid))
}

set.seed(8)
pf_B <- get_true_par_fr(5, pareto)  
pf_A <- get_rand_par_fr(20, pareto) * 1.05


compute_eps <- function(pf_A, pf_B){
  res <- matrix(nrow=nrow(pf_A), ncol=nrow(pf_B))
  for(i in seq(nrow(pf_A))){
    for(j in seq(nrow(pf_B))){
      res[i,j] <- max(pf_A[i,]/pf_B[j,])
    }
  }
  res <- apply(res, 2, min)
  return( max(res))
}


pf_B <- pf_B[-which.min(pf_B[,2]),]

eps_ab <- compute_eps(pf_A, pf_B)
eps_ba <- compute_eps(pf_B, pf_A)

pf_A_p <- pf_A
pf_B_p <- pf_B
pf_A <- add_ends(pf_A)
pf_B <- add_ends(pf_B)
pf_B_eps <- eps_ab * pf_B
pf_A_eps <- eps_ba * pf_A

p_eps <- ggplot() +
  geom_step(data=as.data.frame(pf_A), aes(x=V1, y=V2), direction = "hv", colour="blue") + 
  geom_point(data=as.data.frame(pf_A_p), aes(x=V1, y=V2), colour="blue", size=1.5) +
  geom_step(data=as.data.frame(pf_B), aes(x=V1, y=V2), direction = "hv", colour="red") + 
  geom_point(data=as.data.frame(pf_B_p), aes(x=V1, y=V2), colour="red", size=1.5) +
  geom_step(data=as.data.frame(pf_B_eps), aes(x=V1, y=V2), direction = "hv", colour="red", linetype="dashed") + 
  #geom_point(data=as.data.frame(pf_B_eps), aes(x=V1, y=V2))  +
  geom_step(data=as.data.frame(pf_A_eps), aes(x=V1, y=V2), direction = "hv", colour="blue", linetype="dashed") + 
  #geom_point(data=as.data.frame(pf_A_eps), aes(x=V1, y=V2)) + 
  xlab(expression(c[1](bold(lambda))))+
  ylab(expression(c[2](bold(lambda)))) + theme_classic() + 
  theme(panel.grid.major = element_line(colour = "lightgrey"), 
        axis.text = element_text( color="black", size=12),
        axis.title = element_text( color="black", size=13)) +
  coord_cartesian(xlim=c(0.23,1.3), ylim=c(0.23,1.3))

p_eps

ggsave(grid.arrange(p_hv, p_eps, ncol=2), width = 16, height=8, units = "cm",
       device="pdf", filename = "qual_ind.pdf")


==> figures/stability-feature-selection/plot.R <==
library(ggplot2)
load("r2.RData")

r2$opt = fcase(
  r2$opt == "PA-best \n(not A-best)", "Pareto-optimal multi-crit and\n within 5% performance threshold",
  r2$opt == "PA-best \nand A-best", "Best performance on train set")


scale = 0.9
pdf("stability.pdf", width = scale * 7, height = scale * 4)

ggplot(data = r2, mapping = aes(x = mean.size.test, y = stability.test,
color = accuracy.test, shape = opt)) +
   geom_point(size = 2.5) +
   theme_bw() +
   scale_color_gradient2(high = "forestgreen", mid = "yellow", low = "darkred",
     midpoint = mean(range(r2$accuracy.test)), name = "Mean Classification\nAccuracy (Test)",
     labels = function(x) sprintf("%.2f", x)) +
   scale_shape_manual(values = c(17, 19, 8), name = "", drop = FALSE) +
   guides(shape = guide_legend(ncol = 1, order = 2), color = guide_colorbar(order = 1)) +
   # ggtitle(r2$prob.name[1]) +
   ylab("1 - Stability (test set)") +
   xlab("Mean Number of Selected Features (test set)") +
   theme(legend.position = "bottom", legend.key.width = grid::unit(0.875, "cm"))

dev.off()

